Delaunay surfaces with free boundary on the unit $2$-sphere

We characterize all symmetric, embedded surfaces of revolution with constant mean curvature that meet the unit sphere orthogonally. It is well known that there exists a unique free boundary catenoid inside of the unit ball. By analogy, we prove the existence of a unique free boundary nodoid inside of the unit ball with constant mean curvature equal to $-1$. Moreover, there exists a unique compact free boundary nodoid \emph{outside} of the unit ball with constant mean curvature equal to $-1$. However, there exists no symmetric surface of revolution with constant mean curvature $1$ that meets the unit sphere orthogonally.

==> Plots_Code/mixed.py <==
import numpy as np
import matplotlib.pyplot as plt
from scipy.integrate import quad
from scipy.optimize import brentq, least_squares
from scipy.special import ellipeinc

a_vals_N = [0.1, 0.23, 0.4, 0.8, 2.0]
# a_1 ≈ 1.1912
a_vals_U = [1.1915, 1.7, 2.5, 5.0]

# --- Catenary ---
def u_func(u):
    return u * np.tanh(u) - 1

u_perfect = brentq(u_func, 1.0, 2.0)
c_perfect = 1.0 / np.sqrt(u_perfect**2 + np.cosh(u_perfect)**2)

# --- Nodary ---
def integrand_N(x, a, b):
    denom = np.sqrt(b**2 + a**2 * np.cos(x)**2)
    return 0 if denom == 0 else (a**2 * np.cos(x)**2) / denom

def I_N(t, a, b):
    res, _ = quad(integrand_N, 0, t, args=(a, b), limit=200)
    return res

def B_plus(t, a):
    return np.sin(t)**2 + 2 * a * np.abs(np.sin(t)) * np.cos(t)

def G_plus(t, a):
    if np.abs(np.sin(t)) + a * np.cos(t) <= 0:
        return np.nan
    b_t_val = B_plus(t, a)
    if b_t_val < 0:
        return np.nan 
    b_val = np.sqrt(b_t_val)
    sigma = 1 if np.sign(np.sin(t)) == 0 else np.sign(np.sin(t))
    return sigma * np.cos(t) - a * np.sin(t) + I_N(t, a, b_val)

def g_N_plus(t, a, b):
    return -I_N(t, a, b) + a * np.sin(t)

def f_N_plus(t, a, b):
    return np.sqrt(b**2 + a**2 * np.cos(t)**2) - a * np.cos(t)

def find_roots_N(a_val, t_domain):
    G_vec = np.vectorize(lambda t: G_plus(t, a_val))
    g_vals = G_vec(t_domain)
    roots = []
    for i in range(len(t_domain) - 1):
        if not np.isnan(g_vals[i]) and not np.isnan(g_vals[i+1]):
            if np.sign(g_vals[i]) != np.sign(g_vals[i+1]):
                try:
                    root_val = brentq(G_plus, t_domain[i], t_domain[i+1], args=(a_val,))
                    roots.append(root_val)
                except (ValueError, RuntimeError):
                    pass
    return roots

# --- Undulary (l=0) ---
def get_U_plus_params(a_target):
    def equations(vars):
        k, t = vars
        a_calc = (k * np.sin(t)) / (np.sqrt(1 - k**2) * (1 - k * np.cos(t)))
        I_val = ellipeinc(np.pi/2, k**2) - ellipeinc(np.pi/2 - t, k**2)
        eq2 = k * np.sin(t) * I_val - (1 - k * np.cos(t)) * np.sqrt(1 - k**2 * np.cos(t)**2)
        return [a_calc - a_target, eq2]
    
    # Restrict to l=0: k in (k_0, 1), t in (0, pi/2)
    bounds = ([0.76, 0.001], [0.999999, np.pi/2 - 0.0001])
    res = least_squares(equations, [0.9, np.pi/4], bounds=bounds)
    
    if res.success and res.cost < 1e-10:
        k_opt, t_opt = res.x
        b_opt = a_target * np.sqrt(1 - k_opt**2)
        c_opt = a_target * k_opt
        return k_opt, t_opt, b_opt, c_opt
            
    return None, None, None, None

def I_U_func(x, a, c):
    k = c / a
    return a * (ellipeinc(np.pi/2, k**2) - ellipeinc(np.pi/2 - x, k**2))

def g_U_plus(x, a, c):
    return I_U_func(x, a, c) - (c * np.sin(x) * (a - c * np.cos(x))) / np.sqrt(a**2 - c**2 * np.cos(x)**2)

def f_U_plus(x, a, b, c):
    return (b * (a - c * np.cos(x))) / np.sqrt(a**2 - c**2 * np.cos(x)**2)

# --- Plotting ---
fig, ax = plt.subplots(figsize=(10, 6), dpi=120)
ax.set_aspect('equal')

# Upper Semicircle
theta = np.linspace(0, np.pi, 300)
ax.plot(np.cos(theta), np.sin(theta), color='black', linewidth=2.5, zorder=10)

# Catenary
x_cat = np.linspace(-0.95, 0.95, 1000)
y_cat = c_perfect * np.cosh(x_cat / c_perfect)
mask = x_cat**2 + y_cat**2 <= 1.000
ax.plot(x_cat[mask], y_cat[mask], color='black', linewidth=4.0, linestyle='-')

# Generate color palettes
colors_N = plt.cm.Blues(np.linspace(0.4, 0.9, len(a_vals_N)))
colors_U = plt.cm.Greens(np.linspace(0.4, 0.9, len(a_vals_U)))

# N^+ Curves
print("--- N^+ Curves ---")
t_domain = np.linspace(1e-9, np.pi - 1e-9, 500)
for i, a_val in enumerate(a_vals_N):
    roots = find_roots_N(a_val, t_domain)
    if roots:
        t0 = roots[0]
        b0 = np.sqrt(B_plus(t0, a_val))
        print(f"a = {a_val:.6f} | b = {b0:.6f} | t = {t0:.6f}")
        t_seg = np.linspace(-t0, t0, 400) 
        
        g_vals = np.array([g_N_plus(t, a_val, b0) for t in t_seg])
        f_vals = np.array([f_N_plus(t, a_val, b0) for t in t_seg])
        ax.plot(g_vals, f_vals, color=colors_N[i], linewidth=2.0, label=f'$N^+$ (a={a_val})', zorder=2)

# U^+ Curves
print("\n--- U^+ Curves (l=0) ---")
for i, a_val in enumerate(a_vals_U):
    k_opt, t_opt, b_opt, c_opt = get_U_plus_params(a_val)
    if t_opt is not None:
        print(f"a = {a_val:.6f} | b = {b_opt:.6f} | t = {t_opt:.6f}")
        t_seg = np.linspace(-t_opt, t_opt, 400) 
        
        g_vals = np.array([g_U_plus(t, a_val, c_opt) for t in t_seg])
        f_vals = np.array([f_U_plus(t, a_val, b_opt, c_opt) for t in t_seg])
        ax.plot(g_vals, f_vals, color=colors_U[i], linewidth=2.0, label=f'$U^+$ (a={a_val})', zorder=2)
    else:
        print(f"Failed to find parameters for a = {a_val}")

ax.set_xlim(-1.1, 1.1)
ax.set_ylim(0, 1.1)

plt.tight_layout()

plt.savefig('plot1.pdf', format='pdf', bbox_inches='tight')

plt.show()

==> Plots_Code/unduloids_t_1.py <==
import numpy as np
import matplotlib.pyplot as plt
from scipy.optimize import brentq
from scipy.special import ellipeinc

def plot_orthogonal_undulary(l: int, a_targets: list):
    # U^- uses s = 1  (+ c*cos(x))
    # U^+ uses s = -1 (- c*cos(x))
    s = -1 if l % 2 == 0 else 1
    sign_str = "U^+" if l % 2 == 0 else "U^-"

    # --- Find exact lower bound for k ---
    # We must have k * I_val > 1 for a solution to exist.
    def k_limit_func(k):
        return k * (2 * l + 1) * ellipeinc(np.pi / 2, k**2) - 1
        
    try:
        k_min = brentq(k_limit_func, 0.0001, 0.9999)
    except ValueError:
        print(f"Could not find minimum k for {sign_str} (l={l}).")
        return

    # --- plot setup ---
    fig, ax = plt.subplots(figsize=(10, 6), dpi=120)
    ax.set_aspect('equal')
    
    # Draw Unit Semicircle
    theta = np.linspace(0, np.pi, 300)
    ax.plot(np.cos(theta), np.sin(theta), color='black', linewidth=2.5, label='Unit Semicircle', zorder=10)
    
    # Generate colormap
    colors = plt.cm.Greens(np.linspace(0.4, 0.95, len(a_targets)))

    def calc_tau(k):
        def f_tau(tau):
            I_val = (2 * l + 1) * ellipeinc(np.pi / 2, k**2) - ellipeinc(np.pi / 2 - tau, k**2)
            return k * np.sin(tau) * I_val - (1 - k * np.cos(tau)) * np.sqrt(1 - k**2 * np.cos(tau)**2)
        return brentq(f_tau, 0.0, np.pi / 2)

    for idx, a_target in enumerate(a_targets):
        
        def a_error(k):
            tau = calc_tau(k)
            a_calc = (k * np.sin(tau)) / (np.sqrt(1 - k**2) * (1 - k * np.cos(tau)))
            return (a_calc - a_target) / a_target

        # Safely bracket k to find the exact target 'a'
        k_low = k_min + 1e-5
        k_high = 0.99
        
        while k_high < 1.0:
            if k_high >= 1.0 - 1e-12:
                k_high = 1.0 - 1e-12
                break
            try:
                if a_error(k_high) > 0:
                    break
            except:
                pass
            k_high = k_high + (1 - k_high) * 0.9
            
        try:
            k_opt = brentq(a_error, k_low, k_high)
        except ValueError:
            print(f"Could not find valid k for a={a_target}.")
            continue
            
        # Extract optimal parameters
        tau_opt = calc_tau(k_opt)
        t_opt = tau_opt + l * np.pi
        b_opt = a_target * np.sqrt(1 - k_opt**2)
        c_opt = a_target * k_opt
        
        print(f"--- {sign_str} (l={l-1}, a={a_target}) ---")
        print(f"k = {k_opt:.6f} | b = {b_opt:.6f} | t = {t_opt:.6f}\n")

        # --- Functions ---
        def I_U_func(x):
            return a_target * (ellipeinc(x - np.pi / 2, k_opt**2) + ellipeinc(np.pi / 2, k_opt**2))
            
        def g_U(x):
            denom = np.sqrt(a_target**2 - c_opt**2 * np.cos(x)**2)
            return I_U_func(x) + s * (c_opt * np.sin(x) * (a_target + s * c_opt * np.cos(x))) / denom
            
        def f_U(x):
            denom = np.sqrt(a_target**2 - c_opt**2 * np.cos(x)**2)
            return (b_opt * (a_target + s * c_opt * np.cos(x))) / denom
            
        t_seg = np.linspace(-t_opt, t_opt, 10000)
        g_vals = g_U(t_seg)
        f_vals = f_U(t_seg)
        
        # add curve to plot
        ax.plot(g_vals, f_vals, color=colors[idx], linewidth=2.5, label=f'${sign_str}$ (a={a_target})', zorder=2)

    ax.set_xlim(-1.1, 1.1)
    ax.set_ylim(0, 1.1)
    plt.tight_layout()
    plt.savefig(f'unduloids_l{l}_1.pdf', format='pdf', bbox_inches='tight')
    plt.show()

if __name__ == "__main__":
    a_vals = [0.225, 0.3, 0.35, 0.4, 0.45, 0.475]
    plot_orthogonal_undulary(l=1, a_targets=a_vals)

==> Plots_Code/unduloids_t_2.py <==
import numpy as np
import matplotlib.pyplot as plt
from scipy.optimize import brentq, minimize_scalar
from scipy.special import ellipeinc

def plot_orthogonal_undulary_t2(l: int, a_targets: list):
    l = l+1
    s = 1 if l % 2 == 0 else -1
    sign_str = "U^-" if l % 2 == 0 else "U^+"

    def k_limit_func(k):
        return k * (2 * l - 1) * ellipeinc(np.pi / 2, k**2) - 1
        
    try:
        k_min = brentq(k_limit_func, 0.0001, 0.9999)
    except ValueError:
        print(f"Could not find minimum k for {sign_str} (l={l}).")
        return

    def calc_tau2(k):
        def f_tau(tau):
            I_val = (2 * l - 1) * ellipeinc(np.pi / 2, k**2) + ellipeinc(np.pi / 2 - tau, k**2)
            return k * np.sin(tau) * I_val - (1 + k * np.cos(tau)) * np.sqrt(1 - k**2 * np.cos(tau)**2)
        return brentq(f_tau, 0.0, np.pi / 2)

    def a2_func(k):
        try:
            tau = calc_tau2(k)
            return (k * np.sin(tau)) / (np.sqrt(1 - k**2) * (1 + k * np.cos(tau)))
        except:
            return np.inf

    res = minimize_scalar(a2_func, bounds=(k_min + 1e-6, 1.0 - 1e-6), method='bounded')
    if not res.success:
        print("Failed to find minimum of a2(k).")
        return
    k_turn = res.x
    min_a = res.fun
    print(f"Mathematical minimum for l={l-1} is a_2 = {min_a:.5f} at k = {k_turn:.5f}\n")

    fig, ax = plt.subplots(figsize=(10, 6), dpi=120)
    ax.set_aspect('equal')
    
    # Draw Unit Semicircle
    theta = np.linspace(0, np.pi, 300)
    ax.plot(np.cos(theta), np.sin(theta), color='black', linewidth=2.5, label='Unit Semicircle', zorder=10)
    
    # Generate parallel colormaps for the first (green) and second (blue) solutions
    green_intensities = np.linspace(0.4, 0.95, len(a_targets))
    red_intensities = np.linspace(0.1, 0.95, len(a_targets))

    colors_blue = plt.cm.Reds(red_intensities)
    colors_green = plt.cm.Greens(green_intensities)

    for idx, a_target in enumerate(a_targets):
        
        if a_target < min_a - 1e-6:
            print(f"Skipping a={a_target}: Below the theoretical minimum.")
            continue
            
        def a_error(k):
            return a2_func(k) - a_target

        valid_ks = []
        
        # Search the left branch [k_min, k_turn]
        k_left = k_min + 1e-6
        if a_error(k_left) * a_error(k_turn) <= 0:
            try:
                valid_ks.append(brentq(a_error, k_left, k_turn))
            except ValueError:
                pass
                
        # Search the right branch [k_turn, 1.0)
        k_high = 0.99
        while a_error(k_high) < 0 and k_high < 1.0:
            k_high = k_high + (1 - k_high) * 0.9
        if k_high >= 1.0: k_high = 1.0 - 1e-12
        
        if a_error(k_turn) * a_error(k_high) <= 0:
            try:
                valid_ks.append(brentq(a_error, k_turn, k_high))
            except ValueError:
                pass

        if not valid_ks:
            print(f"Could not find valid k for a={a_target}.")
            continue

        # Plot all valid solutions for this a_target
        for j, k_opt in enumerate(valid_ks):
            tau_opt = calc_tau2(k_opt)
            
            # The curve domain for t_2 evaluates exactly at l*pi - tau
            t_opt = l * np.pi - tau_opt 
            
            b_opt = a_target * np.sqrt(1 - k_opt**2)
            c_opt = a_target * k_opt
            
            print(f"--- {sign_str} (l={l-1}, a={a_target}) [Root {j+1}] ---")
            print(f"k = {k_opt:.6f} | b = {b_opt:.6f} | t = {t_opt:.6f}\n")

            # --- Functions ---
            def I_U_func(x):
                return a_target * (ellipeinc(x - np.pi / 2, k_opt**2) + ellipeinc(np.pi / 2, k_opt**2))
                
            def g_U(x):
                denom = np.sqrt(a_target**2 - c_opt**2 * np.cos(x)**2)
                return I_U_func(x) + s * (c_opt * np.sin(x) * (a_target + s * c_opt * np.cos(x))) / denom
                
            def f_U(x):
                denom = np.sqrt(a_target**2 - c_opt**2 * np.cos(x)**2)
                return (b_opt * (a_target + s * c_opt * np.cos(x))) / denom
                
            t_seg = np.linspace(-t_opt, t_opt, 10000)
            g_vals = g_U(t_seg)
            f_vals = f_U(t_seg)
            
            label = f'${sign_str}$ (a={a_target})'
            if len(valid_ks) > 1:
                label += f' [k={k_opt:.2f}]'
                
            curve_color = colors_green[idx] if j == 0 else colors_blue[idx]
            
            ax.plot(g_vals, f_vals, color=curve_color, linewidth=2.5, linestyle='-', label=label, zorder=2)

    ax.set_xlim(-1.1, 1.1)
    ax.set_ylim(0, 1.1)
    plt.tight_layout()
    plt.savefig(f'unduloids_l{l-1}_2.pdf', format='pdf', bbox_inches='tight')
    plt.show()

if __name__ == "__main__":
    # 1.01783 | 1.19119122 | infty
    a_vals = [1.02, 1.1, 1.5 ,3.0, 20.0]
    plot_orthogonal_undulary_t2(l=0, a_targets=a_vals)

    # 0.18894 | 0.21982924 | 0.2886751346
    # a_vals = [0.19, 0.21, 0.25, 0.288]
    # plot_orthogonal_undulary_t2(l=1, a_targets=a_vals)

    # 0.11555 | 0.12784799 | 0.1767766953
    # a_vals = [0.116, 0.13, 0.15, 0.176]
    # plot_orthogonal_undulary_t2(l=2, a_targets=a_vals)

    # 0.08399 | 0.09151605 | 0.1290994449
    # a_vals = [0.086, 0.1, 0.11, 0.12]
    # plot_orthogonal_undulary_t2(l=3, a_targets=a_vals)
